$\textit{Ab initio}$-guided X-ray photoelectron spectroscopy quantification of Ti vacancies in Ti$_{1-\delta}$O$_x$N$_{1-x}$ thin films

$\textit{Ab initio}$ calculations were employed to investigate the effect of oxygen concentration dependent Ti vacancies formation on the core electron binding energy shifts in cubic titanium oxynitride (Ti$_{1-\delta}$O$_x$N$_{1-x}$). It was shown, that the presence of a Ti vacancy reduces the 1s core electron binding energy of the first N neighbors by $\sim$0.6 eV and that this effect is additive with respect to the number of vacancies. Hence it is predicted that the Ti vacancy concentration can be revealed from the intensity of the shifted components in the N 1s core spectra region. This notion was critically appraised by fitting the N 1s region obtained via X-ray photoelectron spectroscopy (XPS) measurements of Ti$_{1-\delta}$O$_x$N$_{1-x}$ thin films deposited by high power pulsed magnetron sputtering. A model to quantify the Ti vacancy concentration based on the intensity ratio between the N 1s signal components, corresponding to N atoms with locally different Ti vacancy concentration, was developed. Herein a random vacancy distribution was assumed and the influence of surface oxidation from atmospheric exposure after deposition was considered. The so estimated vacancy concentrations are consistent with a model calculating the vacancy concentration based on the O concentrations determined by elastic recoil detection analysis and text book oxidation states and hence electroneutrality. Thus, we have unequivocally established that the formation and population of Ti vacancies in cubic Ti$_{1-\delta}$O$_x$N$_{1-x}$ thin films can be quantified by XPS measurements from N 1s core electron binding energy shifts.

==> figures/data/SQS/parse.sh <==
#!/bin/bash

stats () {
	awk '
	BEGIN{sum = 0.0; n=0; min=9999; max = 0} 
	{
	sum += $1;
	n += 1;
	if ($1<min) min =$1;
	if ($1>max) max =$1;
	}
	END {if(n>1) printf "%f %f ", sum/n, (max-min)/2/sqrt(n); else if (n>0) printf "%f - ", sum/n; else printf "- - "}' $1

}

rm N-part.txt
for X in 0.09375 0.1875 0.28125 0.375 0.46875
do
	rm tmp6 tmp5 tmp4 tmp3
	for RUN in 0 12 25
	do
		cd y_${X}_${RUN}

		# overall statistics of N peak
		POS=$(sed -n 4p N-stats.txt | grep -o "[0-9]*\.[0-9]*")
		UNC=$(sed -n 6p N-stats.txt | grep -o "[0-9]*\.[0-9]*")
		echo $X $POS $UNC >> ../N-total.txt

		# overall statistics of Ti peak
		POS=$(sed -n 4p Ti-stats.txt | grep -o "[0-9]*\.[0-9]*")
		UNC=$(sed -n 6p Ti-stats.txt | grep -o "[0-9]*\.[0-9]*")
		echo $X $POS $UNC >> ../Ti-total.txt

		# overall statistics of O peak
		POS=$(sed -n 4p O-stats.txt | grep -o "[0-9]*\.[0-9]*")
		UNC=$(sed -n 6p O-stats.txt | grep -o "[0-9]*\.[0-9]*")
		if [ "$POS" != "" ]; then echo $X $POS $UNC >> ../O-total.txt; fi

		# simplified N subpeaks
		grep -A 60 "6-coordinated1" N-stats.txt | tail -n +7 | awk '{if ($1>1.0) print; else exit}' >> ../tmp6
		grep -A 60 "5-coordinated1" N-stats.txt | tail -n +7 | awk '{if ($1>1.0) print; else exit}' >> ../tmp5
		grep -A 60 "4-coordinated1" N-stats.txt | tail -n +7 | awk '{if ($1>1.0) print; else exit}' >> ../tmp4
		grep -A 60 "3-coordinated1" N-stats.txt | tail -n +7  | awk '{if ($1>1.0) print; else exit}'>> ../tmp3

		cd ..
	done
	
	printf "$X " >> N-part.txt
	stats tmp6 >> N-part.txt
	stats tmp5 >> N-part.txt
	stats tmp4 >> N-part.txt
	stats tmp3 >> N-part.txt
	echo "" >> N-part.txt

done

#rm tmp6 tmp5 tmp4 tmp3


==> figures/data/XPS/convert.sh <==
#!/bin/bash

B=3395
for f in spectra/tion*.txt
do
    N=$(head -n1 $f | cut -d ":" -f 2)

    if [ "$N" = "pos1" ]
    then
        B=$((B + 1))
    fi

    if [ "$N" == "TiN7" ]
    then
        P=7
    else
        P=$(grep -o "[0-9]*\.*[0-9]*" <<< "$N")
    fi
    awk '{if (NR > 8) print $5, $6 - $7, $7}' $f | sort -n > b${B}_pos${P}_N1s_highres.txt
    
    O=$(grep "^$B\s$P\s" ../ERDA.txt | awk '{print $4}' )
    awk '{if (NR > 8) print $5, $6, $7}' $f | sort -n > plots/N1s-${O}.txt

done


==> figures/data/XPS/extract.sh <==
#!/bin/bash

awk '{if(NR>2) {print $3, $6, $8/($8+$14+$20)*100, $9/($8+$14+$20)*100; print $3+100, $6, $14/($8+$14+$20)*100, $15/($8+$14+$20)*100; print $3+200, $6, $20/($8+$14+$20)*100, $21/($8+$14+$20)*100}}' data/XPS/XPS-fit-results.txt | sort -n >data/XPS/XPS-fit-results-for-fit.txt


==> figures/data/XPS/fit.py <==
#!/usr/bin/python3

import cProfile, pstats
import pickle
from numpy import loadtxt, genfromtxt
import numpy, bisect, math, sys, os, itertools
from lmfit import minimize, Parameters, report_fit
import argparse
import random
import glob
import re

def Oval(elem):
    return float(elem[2])

# Parse args
parser = argparse.ArgumentParser(description='Fit XPS data')
parser.add_argument('-suf', help='suffix for output files', type=str, default="")
parser.add_argument('-E', help='ERDA results file', type=str, default="")
parser.add_argument('-r', help='randomize by n percent', type=float, default=0)
parser.add_argument('-g', help='enable debugging and profiling', action='store_true', default=False)
parser.add_argument('-o', help='output fits', action='store_true', default=False)
args = parser.parse_args()

# Delete the deps file to force re-check (or change name depending on the model).
parameter_deps = 'fit-TEST.deps'


s2pi = numpy.sqrt(2.0*numpy.pi)
ln2tm4 = -4.0 * math.log(2.0)
compositions = []
for name in glob.glob('*N1s_highres.txt'):
    #get the composition from the ERDA file
    b = name[1:5]
    p = re.search('pos\d\.?\d?', name)
    p = p.group()[3:]
    for l in open(args.E, 'r'):
        l = l.split()
        if l[0] == b and l[1] == p:
            compositions.append([name,l[2],l[3],l[4],l[5],l[6],l[7]])
#sort it by O content
compositions.sort(key=Oval)

def GL(x, F, E, p):
    # this  was taken from CASA manual
    m = p/100.0

    # XXX: For whatever reason, this leads to a different local minimum, even though the values are almost the same.
    u = (x - E)/F
    G = numpy.exp(ln2tm4 * (1.0 - m) * u*u)
    L = 1 + 4 * m * u*u

    #G = numpy.exp(ln2tm4 * (1.0 - m) * (x - E) ** 2 / F ** 2)
    #L = 1 + 4 * m * (x - E) ** 2 / F ** 2

    return G/L

def GLy(x, A, E, F, y):
    tmp = GL(x, F, E, y)
    norm = numpy.trapz(tmp, x)
    if norm == 0.0:
        norm = 1.0
    return A / norm * tmp

def comp_TiN(params, i, xpoints):
    A = params['A_TiN_%i' % i]
    E = params['E_TiN_%i' % i]
    B = params['B_TiN_%i' % i]
    return GLy(xpoints, A, E, B, 90)

def comp_5c(params, i, xpoints):
    A = params['A_5c_%i' % i]
    E = params['E_5c_%i' % i]
    B = params['B_5c_%i' % i]
    return GLy(xpoints, A, E, B,30)

def comp_4c(params, i, xpoints):
    A = params['A_4c_%i' % i]
    E = params['E_4c_%i' % i]
    B = params['B_4c_%i' % i]
    return GLy(xpoints, A, E, B,30)

def comp_satel(params, i, xpoints):
    A = params['A_satel_%i' % i]
    E = params['E_satel_%i' % i]
    B = params['B_satel_%i' % i]
    return GLy(xpoints, A, E, B,30)

def comp_N2(params, i, xpoints):
    A = params['A_N2_%i' % i]
    E = params['E_N2']
    B = params['B_N2_%i' % i]
    return GLy(xpoints, A, E, B,30)

def f(params, i, xpoints):
    return comp_TiN(params, i, xpoints) \
           + comp_5c(params, i, xpoints) \
           + comp_4c(params, i, xpoints) \
           + comp_satel(params, i, xpoints) \
           + comp_N2(params, i, xpoints)

blockdeps = {}
blockcache = {}
previous_params = None
itr = 1

def multi_fit(params, x, data):
    """ calculate total residual for fits to several data sets held in a 2-D array"""
    # Extract parameter values to a plain dict.  This is crucial because
    # the Parameter class is ssslllooooooooooooowww...
    paramvalues = dict((p, params[p].value) for p in params)

    global blockdeps
    global blockcache

    resid = []
    for i, datablock in enumerate(data):
        xblock = x[i]
        relevantpars = blockdeps[i]
        relevantvalues = tuple(paramvalues[p] for p in relevantpars)
        fblock = None
        if i in blockcache:
            relevantlast, fblock = blockcache[i]
            if relevantlast != relevantvalues:
                fblock = None

        if fblock is None:
            fblock = f(paramvalues, i, xblock)
        resid.append(t[0] - t[1] for t in zip(datablock, fblock))
        blockcache[i] = relevantvalues, fblock

    resid = numpy.fromiter(itertools.chain(*resid), numpy.float)

    global previous_params, itr
    if itr > 0:
        # Print summary each new iteration (not mere evaluation).
        if itr > 1:
            t = [paramvalues[p] != previous_params[p] for p in params]
            printme = t.count(True) >= len(t)/2
        else:
            printme = True
        if printme:
            mr = math.sqrt(numpy.sum(resid*resid)/len(resid))
            print('% 6d\t%.3f' % (itr, mr))

        previous_params = paramvalues
        itr += 1

    return resid

def figure_out_deps(params, x, depsfile):
    global blockdeps

    if os.access(depsfile, os.R_OK):
        blockdeps = pickle.load(open(depsfile, 'rb'))
        print('Loaded parameter block dependencies from %s.' % depsfile)
        return

    print('Figuring out parameter block dependencies.')
    paramvalues = dict((p, params[p].value) for p in params)

    global itr
    saveditr, itr = itr, 0

    for p in params:
        deps = []
        for i, xblock in enumerate(x):
            fblock = tuple(f(paramvalues, i, xblock))
            v = paramvalues[p]
            if v == 0.0:
                paramvalues[p] = 0.1
            else:
                paramvalues[p] = 1.05*v
            fblockp = tuple(f(paramvalues, i, xblock))
            paramvalues[p] = v
            if fblock != fblockp:
                deps.append(i)
                if i in blockdeps:
                    blockdeps[i].append(p)
                else:
                    blockdeps[i] = [p]
        print('Parameter %s influences blocks %s' % (p, ', '.join('%i' % i for i in deps)))

    pickle.dump(blockdeps, open(depsfile, 'wb'))

    itr = saveditr

data = []
BG = [] 
BE = []
r = args.r

for i in compositions:
    # there is probably an easier way to do this with a numpy array
    # however since there is different number of points per measurement
    # this would results in a ragged array and brings a lot of pain
    lines = [[float(t) for t in line.split()] for line in open(str(i[0]))]
    columns = list(zip(*lines))
    data.append(numpy.array(columns[1]))
    BE.append(numpy.array(columns[0]))
    BG.append(numpy.array(columns[2]))

fit_params = Parameters()
#fit_params.add('B_O1s_TiO2', value=1.2 * randomize(r), min=0.5, max=2.0)
#fit_params.add('B_O1s_SiO2', value=1.2 * randomize(r), min=0.5, max=2.0)
#fit_params.add('B_O1s_mixed', value=1.0, min=0.6, max=2.0,  vary=False)
for i, y in enumerate(compositions):
    fit_params.add('B_TiN_%i' % i, value=0.9, min=0.4, max=1.2)
    fit_params.add('B_5c_%i' % i, value=0.9, min=0.4, max=1.0)
    fit_params.add('B_4c_%i' % i, expr='B_5c_%i' % i)
    fit_params.add('B_satel_%i' % i, value=2.0, min=0.7, max=3.5)
    fit_params.add('B_N2_%i' % i, value=1.0, min=0.7, max=2.5)
    fit_params.add('A_TiN_%i' % i, value=10000, min=0,  max=2000000)
    fit_params.add('A_5c_%i' % i, value=5000, min=0,  max=2000000)
    fit_params.add('A_4c_%i' % i, value=5000, min=0,  max=2000000)
    fit_params.add('A_satel_%i' % i, value=5000, min=0,  max=2000000)
    fit_params.add('A_N2_%i' % i, value=100, min=0,  max=2000000)
    fit_params.add('E_TiN_%i' % i, value=397.3, min=396, max=397.6)
    fit_params.add('E_5c_%i' % i, value=396.5, min=396, max=397)
    fit_params.add('E_4c_%i' % i, value=396, min=395, max=396.5)
    fit_params.add('E_satel_%i' % i, value=398.5, min=397.8, max=400)
fit_params.add('E_N2', value=402, min=401.5, max=403)

figure_out_deps(fit_params, BE, parameter_deps)

#run the global fit to all the data sets
if args.g:
    try:
        cProfile.run('''
minimize(multi_fit, fit_params, args=(BE, data))
''', 'profile')
    except StopIteration:
        pass

    p = pstats.Stats('profile')
    p.sort_stats('cumulative').print_stats()
    sys.exit(0)

result = minimize(multi_fit, fit_params, args=(BE, data))
final_params = result.params
#final_params = fit_params
report_fit(final_params)

if args.o:
    for i,x in enumerate(compositions):
        y_fit = f(final_params, i, BE[i])
        c_TiN = comp_TiN(final_params, i, BE[i])
        c_5c = comp_5c(final_params, i, BE[i])
        c_4c = comp_4c(final_params, i, BE[i])
        c_satel = comp_satel(final_params, i, BE[i])
        c_N2 = comp_N2(final_params, i, BE[i])

        outf = open("fits/" + x[2] + "-O-XPS-fit.txt", "w")
        outf.write('BE exp BG TiN N5 N4 satel N2 sum \n')
        for j,E in enumerate(BE[i]):
            outf.write(str(E) + ' ' + str(data[i][j]) + ' ' + str(BG[i][j]) + ' ' + str(c_TiN[j]) + ' ' + str(c_5c[j]) + ' ' + str(c_4c[j]) + ' ' + str(c_satel[j]) + ' ' + str(c_N2[j]) + ' '  + str(y_fit[j]) + '\n' )

fstat = open("XPS-fit-results.txt", "w")
fstat.write("#batch pos Ti O N ATiN sATiN ETiN sETiN \n")


for i,x in enumerate(compositions):
    out = ''
    for peak in ['TiN','5c','4c','satel', 'N2']:
        for param in ['A', 'E', 'B']:
            if peak == "N2" and param == "E":
                out += str(final_params['E_N2'].value) + ' '
                out += str(final_params['E_N2'].stderr) + ' '
            else:
                out += str(final_params['%s_%s_%i' % (param, peak, i)].value) + ' '
                out += str(final_params['%s_%s_%i' % (param, peak, i)].stderr) + ' '
    fstat.write(x[0] + ' ' + x[1] + ' ' + x[2] + ' ' + x[3] + ' ' + x[4] + ' ' + x[5] + ' ' + x[6] + ' ' + out + '\n')


==> figures/data/XPS/runvacXPS.sh <==
#!/bin/bash

rm -rf vacancies-XPS.txt vacfits
mkdir vacfits
N=$(wc -l < XPS-fit-results.txt)
for ((i = 2; i <= N; i++))
do
	TMP=$(sed -n "${i}p" XPS-fit-results.txt)
	if [ "$TMP" == "" ]
	then
		continue
	fi
	export O=$(awk '{print $3}' <<< "$TMP")
        export SIGMAO=$(awk '{print $6}' <<< "$TMP")
	awk '{print 6, $8/($8+$14+$20)*100, $9/($8+$14+$20)*100}' <<< "$TMP" > OTMP
	awk '{print 5, $14/($8+$14+$20)*100, $15/($8+$14+$20)*100}' <<< "$TMP" >> OTMP
	awk '{print 4, $20/($8+$14+$20)*100, $21/($8+$14+$20)*100}' <<< "$TMP" >> OTMP

	echo $O
	cat OTMP
	gnuplot N1s-individual-fit-XPS.gpi > vacfits/N1s-XPS-individual-fit-$O.pdf
	echo "$O $SIGMAO $(cat tmp2)" >> vacancies-XPS.txt

done

rm -rf OTMP


==> figures/data/XRD/geta.sh <==
#!/bin/bash

rm latpar.txt
mkdir fits
N=$(wc -l < ../ERDA.txt) 
for ((i = 2; i <= N; i++))
do
	TMP=$(sed -n "${i}p" ../ERDA.txt)
	if [ "$TMP" == "" ]
	then
		continue
	fi
	export TIONBATCH=$(awk '{print $1}' <<< "$TMP")
	export TIONPOS=$(awk '{print $2}' <<< "$TMP")
	export O=$(awk '{print $4}' <<< "$TMP")
        export SIGMAO=$(awk '{print $7}' <<< "$TMP")

	gnuplot fit-XRD-stress.gpi >> fits/$TIONBATCH-$TIONPOS-stress.pdf

	echo "$TIONBATCH $TIONPOS $O $SIGMAO $(cat b.tmp)" >> latpar.txt
done
rm b.tmp fit.log psi.txt


==> figures/data/XRD/runvaclatpar.sh <==
#!/bin/bash

rm vacancies-XRD.txt
mkdir vacfits
N=$(wc -l < latpar.txt)
for ((i = 1; i < N; i++))
do
	TMP=$(sed -n "${i}p" latpar.txt)
	if [ "$TMP" == "" ]
	then
		continue
	fi
	export O=$(awk '{print $3}' <<< "$TMP")
	export SIGMAO=$(awk '{print $4}' <<< "$TMP")
	export LATPAR=$(awk '{print $5}' <<< "$TMP")

	gnuplot TiON-fitvac-latpar.gpi > vacfits/TiON-fitvac-latpar-$O.pdf

	cat tmp2 >> vacancies-XRD.txt
done
rm tmp tmp2 fit.log


==> figures/data/fix-ERDA.sh <==
rm -f data/ERDA-N2-corrected.txt

head -n1 data/ERDA.txt > data/ERDA-N2-corrected.txt

cat data/ERDA.txt | tail -n +2 | while read l 
do
	b=$(awk '{print $1}' <<< "$l")
	p=$(awk '{print $2}' <<< "$l")
	N2=$(grep "${b}_pos${p}_" data/XPS/XPS-fit-results-tmp.txt)
	echo "$N2"
	if [ "$N2" == "" ]
	then
		N2="0.0"
	else
		N2=$(awk '{print $32/($8+$14+$20+$26+$32)}' <<< "$N2")
	fi
	echo "$b $p $N2"
	awk -v N=$N2 '{s=($3+$4+$5*(1-N))/100;
			if ($2 % 1 > 0.4)  printf "%-11i %-8.1f %-11.1f %-10.1f %.1f %.2f %.2f %.2f\n", $1, $2, $3/s, $4/s, $5*(1-N)/s, $6/s, $7/s, $8/s;
			else
			printf "%-11i %-8i %-11.1f %-10.1f %.1f %.1f %.1f %.1f\n", $1, $2, $3/s, $4/s, $5*(1-N)/s, $6/s, $7/s, $8/s};' <<< "$l" >> data/ERDA-N2-corrected.txt
done

